Effective LLM-Driven Code Generation with Pythoness

The advent of large language models (LLMs) has paved the way for a new era of programming tools with both significant capabilities and risks, as the generated code lacks guarantees of correctness and reliability. Developers using LLMs currently face the difficult task of optimizing, integrating, and maintaining code generated by AI. We propose an embedded domain-specific language (DSL), Pythoness, to address those challenges. In Pythoness, developers program with LLMs at a higher level of abstraction. Rather than interacting directly with generated code, developers using Pythoness operate at the level of behavioral specifications when writing functions, classes, or an entire program. These specifications can take the form of unit tests and property-based tests, which may be expressed formally or in natural language. Guided by these specifications, Pythoness generates code that both passes the tests and can be continuously checked during execution. We posit that the Pythoness approach lets developers harness the full potential of LLMs for code generation while substantially mitigating their inherent risks. We describe our current prototype implementation of Pythoness and demonstrate that it can successfully leverage a combination of tests and code generation to yield higher quality code than specifications alone.

==> figs/example_no_tests.py <==
import pythoness


@pythoness.spec(
  """Given an array nums of integers, find the
  maximum value of k for which there exist two
  adjacent subarrays of length k each in nums,
  such that both subarrays are strictly
  increasing. Assume len(nums) > 1 and consider
  a dynamic programming approach. Subarrays
  must be contiguous and non-empty sequences.""",
)
def maxIncSubarrays(nums: List[int]) -> int:
  pass # Pythoness will produce code

